Parameter Synthesis for Cardiac Cell Hybrid Models Using Delta-Decisions

A central problem in systems biology is to identify parameter values such that a biological model satisfies some behavioral constraints (\eg, time series). In this paper we focus on parameter synthesis for hybrid (continuous/discrete) models, as many biological systems can possess multiple operational modes with specific continuous dynamics in each mode. These biological systems are naturally modeled as hybrid automata, most often with nonlinear continuous dynamics. However, hybrid automata are notoriously hard to analyze --- even simple reachability for hybrid systems with linear differential dynamics is an undecidable problem. In this paper we present a parameter synthesis framework based on $\delta$-complete decision procedures that sidesteps undecidability. We demonstrate our method on two highly nonlinear hybrid models of the cardiac cell action potential. The results show that our parameter synthesis framework is convenient and efficient, and it enabled us to select a suitable model to study and identify crucial parameter ranges related to cardiac disorders.

==> fig-src/cardiac.m <==
% ===============================================================
% ==   Minimal Resistor Model (4 state variables)              ==
% ==                                                           ==
% ==   Supplement for the CMACS Workshop                       ==
% ==                                                           ==
% ==                                                           ==
% ==   Author:                                                 ==
% ==                                                           ==
% ==     E. Bartocci                                           ==
% ==                                                           == 
% ==   Date:  11/05/10                                         ==
% ==                                                           ==
% ==   Free distribution with authors permission               ==
% ==                                                           ==
% ==   SUNY Stony Brook, Stony Brook, NY                       ==
% ==                                                           == 
% ===============================================================  

% The following are the parameters that you can find in the paper 
% A. Bueno-Orovio, M. Cherry, and F. Fenton, ?Minimal model for 
% human ventricular action potentials in tissue,? Journal of 
% Theoretical Biology, no. 253, pp. 544?560, 2008. 


function [out] = single_cell_mrm4V ()

         global EPI_TVP; 
         global EPI_TV1M;  
         global EPI_TV2M; 

         global EPI_TWP;   

         global EPI_TW1M; %190    
         global EPI_TW2M;
         
         global EPI_TS1;
         global EPI_TS2;
         global EPI_TFI;
         global EPI_TO1;
         global EPI_TO2;
         global EPI_TSO1;
         global EPI_TSO2;

         global EPI_TSI;


         global EPI_TWINF;
         global EPI_THV;

         global EPI_KWM;
         global EPI_KS;
         global EPI_KSO;  
         global EPI_UWM;    
         global EPI_US;    
         global EPI_UU;  
         global EPI_USO;   

         EPI_TVP   =     1.4506; 
         EPI_TV1M  =    60.;  
         EPI_TV2M  =  1150.; 

         EPI_TWP   =   200.0;   

         EPI_TW1M  =    60.0;     
         EPI_TW2M  =    15.;  
         
         EPI_TS1   =    2.7342;  
         EPI_TS2   =   16.;     %The same with Flavio's paper
         EPI_TFI   =    0.11;    %The same with Flavio's paper
         EPI_TO1   =  400.;    %The same with Flavio's paper
         EPI_TO2   =    6.  ;    %The same with Flavio's paper
         

         EPI_TSO1  =   30.0181; %The same with Flavio's paper
         EPI_TSO2  =    0.9957;  %The same with Flavio's paper
         EPI_TSI   =    1.8875;  % We have TSI1 and TSI2 = TSI in Flavio's paper
         EPI_KSO    =  2.0458;  %The same of Flavio's paper
         EPI_USO    =  0.65;   % The same of Flavio's paper

         
         
         EPI_TWINF  =  0.07;    %The same with Flavio's paper
         EPI_THV    =  0.3;     %EPUM % The same of Flavio's paper
         EPI_THVM   =  0.006;   %EPUQ % The same of Flavio's paper
         EPI_THVINF =  0.006;   %EPUQ % The same of Flavio's paper
         EPI_THW    =  0.13;    %EPUP % The same of Flavio's paper
         EPI_THWINF =  0.006;    %EPURR % In Flavio's paper 0.13
         EPI_THSO   =  0.13;    %EPUP % The same of Flavio's paper
         EPI_THSI   =  0.13;    %EPUP % The same of Flavio's paper
         EPI_THO    =  0.006;    %EPURR % The same of Flavio's paper

         EPI_KWM    =  65.;     %The same of Flavio's paper
         EPI_KS     =  2.0994;  %The same of Flavio's paper
         
         
         EPI_UWM    =  0.03;    %The same of Flavio's paper
         EPI_US     =  0.9087;  %The same of Flavio's paper
         EPI_UO     =  0.;     % The same of Flavio's paper
         EPI_UU     =  1.55;   % The same of Flavio's paper
         
         
         ut1     = [];
         vt1     = [];
         wt1     = [];
         st1     = [];
         stimt1  = [];
      
         u = 0.0;
         v = 1.0;
         w = 1.0;
         s = 0.0;
         t1 = 0;
         t2 = 0;

         for i=1:20000   
             [u,v,w,s, t1, t2, stim] = nextStepNonlinear (u,v,w,s, t1, t2, 0.05);
         %for i=1:20000   
             %[u,v,w,s, t1, t2, stim] = nextStepNonlinear (u,v,w,s, t1, t2, 0.0001);
             ut1(i) =    u;
             vt1(i) =    v;
             wt1(i) =    w;
             st1(i) =    s;
             stimt1(i)=  stim;     
         end
         
         
         ph = plot(linspace(0,1000, 20000), [ut1; vt1; wt1; st1; stimt1]);
         %%ph = plot(linspace(0,10, 10000), [ut1; vt1; wt1; st1; stimt1]);
         %ph = plot(linspace(0,2, 20000), [ut1]);
         legend('u', 'v', 'w','s', 'stimulus \epsilon');
         %ylabel('u');
         xlabel('Time (milliseconds)');
         %legend('u state variable', 'v state variable', 'w state variable','s state variable', 'stimulus');
         title ('Minimal Resistor Model');
end


function [u,v,w,s, t1, t2, stim] = nextStepNonlinear (u,v,w,s, t1, t2, dt)
         global EPI_TVP; 
         global EPI_TV1M;  
         global EPI_TV2M; 

         global EPI_TWP;   

         global EPI_TW1M; %190    
         global EPI_TW2M;
         
         global EPI_TS1;
         global EPI_TS2;
         global EPI_TFI;
         global EPI_TO1;
         global EPI_TO2;
         global EPI_TSO1;
         global EPI_TSO2;

         global EPI_TSI;


         global EPI_TWINF;
         global EPI_THV;

         global EPI_KWM;
         global EPI_KS;
         global EPI_KSO;  
         global EPI_UWM;    
         global EPI_US;    
         global EPI_UU;  
         global EPI_USO;   


         %% Stimulating the cell at 0, 300, 700 milliseconds
         t1 = t1 + dt;
         t2 = t2 + dt;
         %stim = heaviside(t1 - 0)*(1 - heaviside(t2 - 1)) + heaviside(t1 - 300)*(1 - heaviside(t2 - 301)) + heaviside(t1 - 700)*(1 - heaviside(t2 - 701));
         stim = heaviside(t1 - 0)*(1 - heaviside(t2 - 1)) + heaviside(t1 - 500)*(1 - heaviside(t2 - 501));
         
         
         if u < 0.006
              w = w + ((1.0 -(u/EPI_TWINF) - w)/(EPI_TW1M + (EPI_TW2M - EPI_TW1M) * 0.5 * (1.+tanh(EPI_KWM*(u-EPI_UWM)))))*dt;     
              v = v + ((1.0-v)/EPI_TV1M)*dt;
              s = s + ((((1.+tanh(EPI_KS*(u - EPI_US))) * 0.5) - s)/EPI_TS1)*dt;
              jfi = 0.0;
              jso = u/EPI_TO1;
              jsi = 0.0;  
              
         elseif u < 0.13
              w = w + ((0.94-w)/(EPI_TW1M + (EPI_TW2M - EPI_TW1M) * 0.5 * (1.+tanh(EPI_KWM*(u-EPI_UWM)))))*dt;
              v = v + (-v/EPI_TV2M)*dt;
              s = s +((((1.+tanh(EPI_KS*(u-EPI_US))) * 0.5) - s)/EPI_TS1)*dt;
              jfi = 0.0;
              jso = u/EPI_TO2;
              jsi = 0.0;
         
         elseif u < 0.3
              w = w + (-w/EPI_TWP)*dt;
              v = v + (-v/EPI_TV2M)*dt;
              s = s + ((((1.+tanh(EPI_KS*(u-EPI_US))) * 0.5) - s)/EPI_TS2)*dt;
              jfi = 0.0;
              jso = 1./(EPI_TSO1+((EPI_TSO2-EPI_TSO1)*(1.+tanh(EPI_KSO*(u - EPI_USO)))) * 0.5);
              jsi = -w * s/EPI_TSI;
         else
              w  = w + (-w/EPI_TWP)*dt;
              v  = v + (-v/EPI_TVP)*dt;
              s  = s +((((1.+tanh(EPI_KS*(u - EPI_US))) * 0.5) - s)/EPI_TS2)*dt;
                       
              jfi = -v * (u - EPI_THV) * (EPI_UU - u)/EPI_TFI;
              jso = 1./(EPI_TSO1+((EPI_TSO2 - EPI_TSO1)*(1.+tanh(EPI_KSO*(u - EPI_USO)))) * 0.5);
              jsi = -w * s/EPI_TSI;  
         end

         u = u  - (jfi+jso+jsi-stim)*dt;
                 
end




==> fig-src/prostate.m <==

function [out] = prostate ()

         global alphax; 
         global alphay;  
         global betax; 
         global betay;   
         global k1;   
         global k2;
         global k3;
         global k4;
         global m1;
         global z0;
         global t;
         global r1;
         global r0;

         global c1;
         global c2;
         global c3;
         
         global scale;
         global u;
  

         alphax = 0.0204; 
         alphay = 0.0242;  
         betax = 0.0076; 
         betay = 0.0168;   
         k1 = 0.0;   
         k2 = 2.0;
         k3 = 8.0;
         k4 = 0.5;
         m1 = 0.00005;
         z0 = 20.0; % init
         t = 62.5;
         r1 = 10.0;
         r0 = 4.0;

         c1 = 0.0;
         c2 = 0.0;
         c3 = 0.0;
         
         scale = 50.0;
         u = 1.0;
         % d	1.0	// Hypothesis (i) 1.0; (ii) (1 - ((1 - (betay / alphay)) * (z / z0))) (iii) (1 - (z / z0))
         
                  
         xt1     = [];
         yt1     = [];
         zt1     = [];
         ut1     = [];

      
         x = 15.0;
         y = 0.1;
         z = z0;
         v = x + y;

         for i=1:20000   
             [x,y,z,v] = nextStepNonlinear (x,y,z,v, 0.001);
             xt1(i) =    x;
             yt1(i) =    y;
             zt1(i) =    z;
             vt1(i) =    v;     
         end
         
         ph = plot(linspace(0,1000, 20000), [xt1; yt1; zt1; vt1]);
         legend('x (AD cells)', 'y (AI cells)', 'z (Androgen)','v (PSA)');
         %ph = plot(linspace(0,400, 8000), [vt1]);
         %legend('v');
         xlabel('Time (day)');
         title ('Prosate Cancer Model');
end


function [x,y,z,v] = nextStepNonlinear (x,y,z,v, dt)
         global alphax; 
         global alphay;  
         global betax; 
         global betay;   
         global k1;   
         global k2;
         global k3;
         global k4;
         global m1;
         global z0;
         global t;
         global r1;
         global r0;

         global c1;
         global c2;
         global c3;
         
         global scale;
         global u;

         Gx = ((alphax * (k1 + ((1.0 - k1) * (z / (z + k2))))) - (betax * (k3 + (1 - k3) * (z / (z + k4)))));
         %Gy = ((alphay * (1.0 - (1.0 * (z / z0)))) - betay);
         %Gy = ((alphay * (1.0 - ((1 - ((1 - (betay / alphay)) * (z / z0))) * (z / z0)))) - betay);
         Gy = ((alphay * (1.0 - ( 1.0 * (z / z0)))) - betay);
         Mxy = (m1 * (1.0 - (z / z0)));
         
         % on-treatment
         if v >= r1 && (((((Gx - Mxy) * x) + c1 * x) + (((Mxy * x) + Gy * y ) + c2 * y)) > 0)
              u = 1;
         % off-treatment     
         elseif v < r0 && (((((Gx - Mxy) * x) + c1 * x) + (((Mxy * x) + Gy * y ) + c2 * y)) < 0)
              u = 0;
         end
         
         
         x = x + scale * (((Gx - Mxy) * x) + c1 * x)*dt;     
         y = y + scale * (((Mxy * x) + Gy * y ) + c2 * y)*dt;
         z = z + scale * (((z0 * (1 - u) - z) / t) + c3 * z)*dt;
         v = v + scale * ((((Gx - Mxy) * x) + c1 * x) + (((Mxy * x) + Gy * y ) + c2 * y))*dt;                   
end



